Utility Under Attack: Agent Memory Poisoning and the Limits of Content Screening and Provenance Ranking

Persistent memory makes false information durable: once a false statement is stored, it can be retrieved into future sessions that match it. We measure the cost of this failure mode using plainly worded false assertions generated in a single pass, with no instruction, trigger, or retriever optimization. Poisoning 1.2% of a LongMemEval corpus reduces accuracy from 0.850 to 0.300. A four-stage write-time screening pipeline that reaches 0.832 recall on indirect prompt injection while flagging 1.5% of trigger-word-laden benign text rejects 0 of 360 poisoned memories. We argue this exposes a boundary of content-only screening: distinguishing a false assertion from a true one generally requires external grounding beyond the text itself. We then evaluate provenance-weighted retrieval. The shipped weight is statistically indistinguishable from no defense (p=0.80), while a stronger weight recovers utility only by excluding untrusted content. In a mixed-provenance corpus where untrusted content is mostly benign, accuracy rises from 0.3167 to 0.7000; when the answer-bearing evidence itself arrives untrusted, evidence recall falls to zero and accuracy to 0.0417. Under the measured similarity regime, the additive provenance term has no usable setting: a weight strong enough to resist query-shaped poison is also strong enough to suppress legitimate untrusted evidence. We therefore argue for bounded occupancy constraints at retrieval rather than additive provenance penalties, and release the harnesses, corpora, and aggregate run reports.

==> scripts/make_figs.py <==
#!/usr/bin/env python3
"""Generate the paper tables, figures, and numeric macros from frozen benchmark snapshots.

    python scripts/make_figs.py

Reads:  data/injection_results.json   (verbatim copy of benchmarks/injection/results/results.json)
        data/poisoning.json           (consolidated LongMemEval snapshot; see _provenance)
Writes: tables/*.tex   booktabs fragments / numeric macros used by the paper
        figs/*.pdf     vector figures

Generated outputs are not manually edited; update the data snapshots, then rerun this script.
"""

from __future__ import annotations

import json
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.ticker import FuncFormatter

ROOT = Path(__file__).resolve().parent.parent
TAB = ROOT / "tables"
FIG = ROOT / "figs"
TAB.mkdir(exist_ok=True)
FIG.mkdir(exist_ok=True)

INJ = json.loads((ROOT / "data" / "injection_results.json").read_text())
POI = json.loads((ROOT / "data" / "poisoning.json").read_text())

# ---------------------------------------------------------------- style
# Greyscale-safe and colorblind-safe: one accent for the system under test,
# neutral grey for baselines. Figure titles live in \caption, never on the axes.
INK = "#1a1a1a"
GREY = "#9a9a9a"
ACCENT = "#0072B2"   # Okabe-Ito blue
WARN = "#D55E00"     # Okabe-Ito vermillion

plt.rcParams.update({
    "figure.dpi": 150,
    "savefig.bbox": "tight",
    "savefig.pad_inches": 0.02,
    "font.size": 9,
    "font.family": "serif",
    "axes.labelsize": 9,
    "axes.edgecolor": INK,
    "axes.linewidth": 0.6,
    "xtick.labelsize": 8,
    "ytick.labelsize": 8,
    "legend.fontsize": 8,
    "legend.frameon": False,
    "pdf.fonttype": 42,
    "pdf.compression": 9,
})


def despine(ax, keep=("left", "bottom")):
    for side, spine in ax.spines.items():
        spine.set_visible(side in keep)


def pct(x, digits=1):
    return f"{100 * x:.{digits}f}"


def w(path: Path, body: str):
    path.write_text(body.rstrip() + "\n")
    print(f"  wrote {path.relative_to(ROOT)}")


# ---------------------------------------------------------------- naming
SYS_LABEL = {
    "no_protection": "No protection",
    "naive_regex": "Naive regex",
    "protectai_deberta": "ProtectAI DeBERTa v2",
    "llama_prompt_guard_2": "Llama Prompt Guard 2",
    "llm_guard": "LLM Guard",
    "llm_judge_openai": "LLM judge (GPT-4o-mini)",
    "llm_judge_anthropic": "LLM judge (Haiku 4.5)",
    "aegis_stages_1_3": r"\textbf{Aegis stages 1--3} (deterministic)",
    "aegis_stages_1_4_openai": r"\textbf{Aegis stages 1--4} (GPT-4o-mini)",
    "aegis_stages_1_4_anthropic": r"\textbf{Aegis stages 1--4} (Haiku 4.5)",
}
# Figure labels are plain text: strip the LaTeX bolding and use a real en-dash.
PLAIN_LABEL = {
    k: v.replace(r"\textbf{", "").replace("}", "").replace("--", "\u2013")
    for k, v in SYS_LABEL.items()
}

DS_LABEL = {
    "deepset": "deepset/prompt-injections",
    "injecagent": "InjecAgent",
    "benign_public": "Dolly-15k (benign)",
    "benign_synth": "Synthetic memory entries (benign)",
    "notinject": "NotInject",
}
DS_KIND = {
    "malicious_direct": "direct injection",
    "malicious_indirect": "indirect injection",
    "benign": "benign",
}

# Latency is only comparable within the locally-executed systems. The LLM-judge rows
# ran largely from cache on this pass and the stage-4 rows include network round-trips
# with rate-limit backoff, so both are reported in prose with that caveat, not plotted.
LOCAL_SYSTEMS = [
    "naive_regex",
    "aegis_stages_1_3",
    "llama_prompt_guard_2",
    "protectai_deberta",
    "llm_guard",
]


# ================================================================ TABLE 1
def table_corpora():
    rows = []
    for key, d in INJ["datasets"].items():
        rev = d["revision"]
        rev = rev if len(rev) <= 12 else rev[:7]
        rows.append(
            f"{DS_LABEL[key]} & {DS_KIND[d['kind']]} & {d['n']} & "
            f"{d['n_pos']} & {d['n_neg']} & \\texttt{{{rev}}} \\\\"
        )
    body = r"""% generated by scripts/make_figs.py -- do not edit
\begin{tabular}{llrrrl}
\toprule
Corpus & Content & $N$ & Injection & Benign & Revision \\
\midrule
""" + "\n".join(rows) + r"""
\bottomrule
\end{tabular}"""
    w(TAB / "corpora.tex", body)


# ================================================================ TABLE 2
def table_longmemeval():
    rows = [
        f"{r['type']} & {r['accuracy']:.3f} & {r['n']} \\\\"
        for r in POI["clean_by_type"]
    ]
    o = POI["clean_overall"]
    body = r"""% generated by scripts/make_figs.py -- do not edit
\begin{tabular}{lrr}
\toprule
Question type & Accuracy & $n$ \\
\midrule
""" + "\n".join(rows) + r"""
\midrule
\textbf{Overall} & \textbf{""" + f"{o['accuracy']:.3f}" + r"""} & \textbf{""" + str(o["n"]) + r"""} \\
\bottomrule
\end{tabular}"""
    w(TAB / "longmemeval.tex", body)


# ================================================================ TABLE 3 (hero)
def table_poison_arms():
    rows = []
    for a in POI["arms"]:
        if a["mcnemar_p"] is None:
            p = "--"
        elif a["mcnemar_p"] < 0.01:
            p = f"\\textbf{{{a['mcnemar_p']:.4f}}}"
        else:
            p = f"{a['mcnemar_p']:.2f}"
        bold = a["key"] == "w035"
        cells = [
            a["label"],
            f"{a['accuracy']:.3f}",
            f"{pct(a['utility_retained'], 0)}\\%",
            f"{pct(a['poison_in_context'])}\\%",
            f"{pct(a['poison_ranked_first'], 0)}\\%",
            p,
        ]
        if bold:
            cells = [cells[0]] + [f"\\textbf{{{c}}}" for c in cells[1:5]] + [cells[5]]
        rows.append(" & ".join(cells) + r" \\")
    body = r"""% generated by scripts/make_figs.py -- do not edit
\begin{tabular}{lrrrrr}
\toprule
Configuration & Accuracy & \makecell[r]{Utility\\retained} & \makecell[r]{Poison in\\context} & \makecell[r]{Poison\\ranked \#1} & \makecell[r]{McNemar\\$p$} \\
\midrule
""" + "\n".join(rows) + r"""
\bottomrule
\end{tabular}"""
    w(TAB / "poison_arms.tex", body)


# ================================================================ TABLE 4
def table_injection():
    def cell(sys, ds, metric):
        v = INJ["results"][sys][ds].get(metric)
        return "--" if v is None else f"{v:.3f}"

    rows = []
    for sys in INJ["results"]:
        rows.append(
            " & ".join([
                SYS_LABEL[sys],
                cell(sys, "deepset", "recall"),
                cell(sys, "injecagent", "recall"),
                cell(sys, "notinject", "fpr"),
                cell(sys, "benign_public", "fpr"),
                cell(sys, "benign_synth", "fpr"),
            ]) + r" \\"
        )
    body = r"""% generated by scripts/make_figs.py -- do not edit
\begin{tabular}{lrrrrr}
\toprule
& \multicolumn{2}{c}{Detection recall $\uparrow$} & \multicolumn{3}{c}{False positive rate $\downarrow$} \\
\cmidrule(lr){2-3}\cmidrule(lr){4-6}
System & deepset & InjecAgent & NotInject & Dolly & Synthetic \\
\midrule
""" + "\n".join(rows) + r"""
\bottomrule
\end{tabular}"""
    w(TAB / "injection_systems.tex", body)


# ================================================================ TABLE 5
def table_ablation():
    """Cumulative per-stage contribution, from the 1--4 (Haiku) configuration.

    Stages 1--3 are identical across both Aegis configurations by construction; only the
    final row differs, so one table covers both.
    """
    abl = INJ["ablation"]["aegis_stages_1_4_anthropic"]
    labels = {
        "stage_1": "Stage 1 only (input validation)",
        "stage_1_2": r"\quad + Stage 2 (PII / secrets)",
        "stage_1_2_3": r"\quad + Stage 3 (injection rules)",
        "stage_1_2_3_4": r"\quad + Stage 4 (LLM classifier)",
    }

    def row_of(ds, stages):
        for r in abl[ds]["rows"]:
            if r["stages"] == stages:
                return r
        return None

    rows = []
    for stages, label in labels.items():
        d, i, n = (row_of(ds, stages) for ds in ("deepset", "injecagent", "notinject"))
        fmt = lambda v: "--" if v is None else f"{v:.3f}"
        rows.append(
            f"{label} & {fmt(d['recall'])} & {fmt(i['recall'])} & {fmt(n['fpr'])} \\\\"
        )
    body = r"""% generated by scripts/make_figs.py -- do not edit
\begin{tabular}{lrrr}
\toprule
& \multicolumn{2}{c}{Detection recall $\uparrow$} & FPR $\downarrow$ \\
\cmidrule(lr){2-3}\cmidrule(lr){4-4}
Stages enabled & deepset & InjecAgent & NotInject \\
\midrule
""" + "\n".join(rows) + r"""
\bottomrule
\end{tabular}"""
    w(TAB / "ablation.tex", body)


# ================================================================ TABLE 6
def table_w43():
    """Mixed benign-untrusted arms (W4.3). Two corpora, four arms."""
    w43 = POI["w43"]
    rows = []
    prev = None
    for a in w43["arms"]:
        if prev is not None and a["corpus"] != prev:
            rows.append(r"\midrule")
        prev = a["corpus"]
        p = a["mcnemar_p"]
        pcell = "--" if p is None else (f"\\textbf{{{p:.0e}}}".replace("e-", "e$-$") if p < 0.01 else f"{p:.2f}")
        pf = "--" if a["poison_first"] is None else f"{100*a['poison_first']:.0f}\\%"
        cells = [a["label"], f"{a['accuracy']:.4f}", f"{100*a['evidence_recall']:.2f}\\%",
                 f"{100*a['bu_occupancy']:.2f}\\%", pf, pcell]
        rows.append(" & ".join(cells) + r" \\")
    body = r"""% generated by scripts/make_figs.py -- do not edit
\begin{tabular}{lrrrrr}
\toprule
Arm & Accuracy & \makecell[r]{Evidence\\recall} & \makecell[r]{Benign-untrusted\\occupancy} & \makecell[r]{Poison\\ranked \#1} & \makecell[r]{McNemar\\$p$} \\
\midrule
""" + "\n".join(rows) + r"""
\bottomrule
\end{tabular}"""
    w(TAB / "w43_arms.tex", body)


# ================================================================ CHART 1 (hero)
def chart_margin():
    m = POI["margin"]
    gap = m["prior_gap_internal_vs_untrusted"]
    obs = m["observed_poison_similarity_gain"]

    # Recompute from first principles; the stored value is only a cross-check.
    cfgs = []
    for c in m["configs"]:
        derived = c["w_trust"] * gap / c["w_semantic"]
        assert abs(derived - c["margin"]) < 5e-4, (c["key"], derived, c["margin"])
        cfgs.append((c["label"], c["w_trust"], c["w_semantic"], derived))

    fig, ax = plt.subplots(figsize=(5.4, 1.85))
    ypos = [1, 0]
    for y, (label, wt, ws, margin) in zip(ypos, cfgs):
        held = margin >= obs
        ax.barh(y, margin, height=0.46, color=ACCENT if held else GREY,
                edgecolor=INK, linewidth=0.5, zorder=2)
        ax.text(margin + 0.012, y, f"{margin:.3f}", va="center", ha="left",
                fontsize=8, color=INK, zorder=4)

    ax.axvline(obs, color=WARN, linestyle=(0, (4, 2)), linewidth=1.3, zorder=3)
    ax.annotate(f"observed poison gain  {obs:.2f}",
                xy=(obs, 1.42), xytext=(obs + 0.02, 1.46),
                fontsize=8, color=WARN, ha="left", va="bottom")

    ax.set_yticks(ypos)
    ax.set_yticklabels([f"{l}\n$w_t{{=}}{wt}$, $w_s{{=}}{ws}$" for l, wt, ws, _ in cfgs])
    ax.set_xlabel(r"semantic-similarity gap $\Delta$ at which trust ordering still holds")
    ax.set_xlim(0, 0.66)
    ax.set_ylim(-0.55, 1.75)
    ax.xaxis.set_major_formatter(FuncFormatter(lambda v, _: f"{v:.1f}"))
    despine(ax)
    ax.tick_params(length=2.5, color=INK)
    fig.savefig(FIG / "margin.pdf")
    plt.close(fig)
    print("  wrote figs/margin.pdf")


# ================================================================ CHART 2
def chart_notinject_fpr():
    rows = []
    for sys, per_ds in INJ["results"].items():
        c = per_ds["notinject"]
        if c.get("fpr") is None or sys == "no_protection":
            continue
        lo, hi = c["ci95"]["fpr"]
        rows.append((PLAIN_LABEL[sys], c["fpr"], lo, hi, sys.startswith("aegis")))
    rows.sort(key=lambda r: r[1])

    fig, ax = plt.subplots(figsize=(5.4, 2.9))
    ys = range(len(rows))
    for y, (label, v, lo, hi, mine) in zip(ys, rows):
        ax.barh(y, v, height=0.6, color=ACCENT if mine else GREY,
                edgecolor=INK, linewidth=0.5, zorder=2)
        ax.errorbar(v, y, xerr=[[v - lo], [hi - v]], fmt="none",
                    ecolor=INK, elinewidth=0.8, capsize=2.2, zorder=3)
        ax.text(hi + 0.008, y, f"{100 * v:.1f}%", va="center",
                ha="left", fontsize=7.5, color=INK)

    ax.set_yticks(list(ys))
    ax.set_yticklabels([r[0] for r in rows])
    ax.set_xlabel("false positive rate on NotInject (95% bootstrap CI)")
    ax.set_xlim(0, 0.52)
    ax.xaxis.set_major_formatter(FuncFormatter(lambda v, _: f"{v * 100:.0f}%"))
    despine(ax)
    ax.tick_params(length=2.5, color=INK)
    fig.savefig(FIG / "notinject_fpr.pdf")
    plt.close(fig)
    print("  wrote figs/notinject_fpr.pdf")


# ================================================================ CHART 3
def chart_latency():
    rows = []
    for sys in LOCAL_SYSTEMS:
        lats = [INJ["results"][sys][ds]["median_latency_ms"]
                for ds in INJ["results"][sys]
                if INJ["results"][sys][ds].get("median_latency_ms") is not None]
        if not lats:
            continue
        med = sorted(lats)[len(lats) // 2]
        rows.append((PLAIN_LABEL[sys], med, sys.startswith("aegis")))
    rows.sort(key=lambda r: r[1])

    fig, ax = plt.subplots(figsize=(5.4, 1.9))
    ys = range(len(rows))
    for y, (label, v, mine) in zip(ys, rows):
        ax.barh(y, v, height=0.6, color=ACCENT if mine else GREY,
                edgecolor=INK, linewidth=0.5, zorder=2)
        txt = f"{v * 1000:.0f} µs" if v < 1 else f"{v:.0f} ms"
        ax.text(v * 1.25, y, txt, va="center", ha="left", fontsize=7.5, color=INK)

    ax.set_yticks(list(ys))
    ax.set_yticklabels([r[0] for r in rows])
    ax.set_xscale("log")
    ax.set_xlim(1e-3, 3e3)
    ax.set_xlabel("median per-item screening latency (ms, log scale)")
    despine(ax)
    ax.tick_params(length=2.5, color=INK)
    fig.savefig(FIG / "latency.pdf")
    plt.close(fig)
    print("  wrote figs/latency.pdf")


# ================================================================ macros
def macros():
    """Numbers quoted in prose, so the text can never drift from the data."""
    a = {x["key"]: x for x in POI["arms"]}
    m = POI["margin"]
    s = POI["setup"]
    ni = INJ["results"]
    ab = INJ["ablation"]["aegis_stages_1_4_anthropic"]
    w43 = POI["w43"]
    lines = [
        r"% generated by scripts/make_figs.py -- do not edit",
        rf"\newcommand{{\CleanAcc}}{{{POI['clean_overall']['accuracy']:.3f}}}",
        rf"\newcommand{{\CleanN}}{{{POI['clean_overall']['n']}}}",
        rf"\newcommand{{\PoisonN}}{{{s['n_poison']}}}",
        rf"\newcommand{{\PoisonTotal}}{{{s['poison_total']}}}",
        rf"\newcommand{{\PoisonFrac}}{{{100 * s['poison_fraction_of_corpus']:.1f}\%}}",
        rf"\newcommand{{\AccClean}}{{{a['clean']['accuracy']:.3f}}}",
        rf"\newcommand{{\AccUndef}}{{{a['undefended']['accuracy']:.3f}}}",
        rf"\newcommand{{\AccShipped}}{{{a['w015']['accuracy']:.3f}}}",
        rf"\newcommand{{\AccCorrected}}{{{a['w035']['accuracy']:.3f}}}",
        rf"\newcommand{{\PShipped}}{{{a['w015']['mcnemar_p']:.2f}}}",
        rf"\newcommand{{\PCorrected}}{{{a['w035']['mcnemar_p']:.4f}}}",
        rf"\newcommand{{\MarginShipped}}{{{m['configs'][0]['margin']:.3f}}}",
        rf"\newcommand{{\MarginCorrected}}{{{m['configs'][1]['margin']:.3f}}}",
        rf"\newcommand{{\PoisonGain}}{{{m['observed_poison_similarity_gain']:.2f}}}",
        rf"\newcommand{{\FprAegis}}{{{100 * ni['aegis_stages_1_3']['notinject']['fpr']:.1f}\%}}",
        rf"\newcommand{{\FprDeberta}}{{{100 * ni['protectai_deberta']['notinject']['fpr']:.1f}\%}}",
        rf"\newcommand{{\FprPromptGuard}}{{{100 * ni['llama_prompt_guard_2']['notinject']['fpr']:.1f}\%}}",
        rf"\newcommand{{\ScreenCaught}}{{{s['screening_rejected_poison']}}}",
        rf"\newcommand{{\MixBUFrac}}{{{100*w43['corpora']['mix']['benign_untrusted_fraction']:.1f}\%}}",
        rf"\newcommand{{\MixPoisonFrac}}{{{100*w43['corpora']['mix']['poison_fraction']:.2f}\%}}",
        rf"\newcommand{{\MixOff}}{{{w43['arms'][0]['accuracy']:.4f}}}",
        rf"\newcommand{{\MixW}}{{{w43['arms'][1]['accuracy']:.4f}}}",
        rf"\newcommand{{\EvuOff}}{{{w43['arms'][2]['accuracy']:.4f}}}",
        rf"\newcommand{{\EvuW}}{{{w43['arms'][3]['accuracy']:.4f}}}",
        rf"\newcommand{{\AbsPenalty}}{{{w43['exclusion_arithmetic']['absolute_penalty']:.3f}}}",
        rf"\newcommand{{\MaxSem}}{{{w43['exclusion_arithmetic']['max_semantic_contribution']:.2f}}}",
        rf"\newcommand{{\AbstainRate}}{{{100*w43['abstention_rate_evu_w35']:.1f}\%}}",
        rf"\newcommand{{\EvalSpend}}{{{w43['spend_usd']['total']:.2f}}}",
        rf"\newcommand{{\StageTwoInjecAgent}}{{{ab['injecagent']['rows'][1]['confusion']['tp']}}}",
        rf"\newcommand{{\RecallDirect}}{{{ab['deepset']['rows'][3]['recall']:.3f}}}",
        rf"\newcommand{{\RecallIndirect}}{{{ab['injecagent']['rows'][3]['recall']:.3f}}}",
        rf"\newcommand{{\RecallDirectCore}}{{{ab['deepset']['rows'][2]['recall']:.3f}}}",
    ]
    w(TAB / "macros.tex", "\n".join(lines))


if __name__ == "__main__":
    print("tables:")
    table_corpora()
    table_longmemeval()
    table_poison_arms()
    table_injection()
    table_ablation()
    table_w43()
    macros()
    print("figures:")
    chart_margin()
    chart_notinject_fpr()
    chart_latency()
    print("done.")

